Efficient predecision scheme for Metropolis Monte Carlo simulation of long-range interacting lattice systems

We propose a fast and general predecision scheme for Metropolis Monte Carlo simulation of $d$-dimensional long-range interacting lattice models. For potentials of the form $V(r)=r^{-d-\sigma}$, this reduces the computational complexity from $O\left(N^2\right)$ to $O\left(N^{2-\sigma/d}\right)$ for $\sigma < d$ and to $O\left(N \right)$ for $\sigma > d$, respectively. The algorithm is implemented and tested for several $\mathrm{O}(n)$ spin models ranging from the Ising over the XY to the Edwards-Anderson spin-glass model. With the same random number sequence it produces exactly the same Markov chain as a simulation with explicit summation of all terms in the Hamiltonian. Due to its generality, its simplicity, and its reduced computational complexity it has the potential to find broad application and thus lead to a deeper understanding of the role of long-range interactions in the physics of lattice models, especially in nonequilibrium settings.

==> anc/streamlined.jl <==
# Supplemental Material for "Efficient predecision scheme for Metropolis Monte Carlo simulation of long-range interacting lattice systems"
# Authors: Fabio Müller, Wolfhard Janke
# Copyright (C) 2025 the authors
#
# This is free software: you can redistribute it and/or modify it under the terms of the GNU General Public
# License as published by the Free Software Foundation
#
# The software is distributed without any warranty.
#
# If you use the code please cite the following reference:
# Please add bibliographic information

import Random

"""
        init_couplings_simple(L, sigma)
For linear system size `L` and decay parameter `sigma` it returns the interaction matrix J_{i,j} for all possible distance vectors.
Alternatively, one could also load precomputed couplings, e.g., resulting from an Ewald summation.
"""
function init_couplings_simple(L, sigma)
    couplings = Array{Float64}(undef, L÷2 + 1, L÷2 + 1)
    for j = 0:L÷2, i = 0:L÷2
        r2::Float64 = j^2 + i^2
        if j==0 && i==0
            couplings[1,1] = 0
        else
            couplings[i+1,j+1] = r2 ^ (-0.5*(2+sigma))
        end
    end
    return couplings
end;

"""
Datatype to store the list of sorted couplings together with their relative positions.
"""
struct indexed_coupling
    dx::Int16
    dy::Int16
    J::Float64
end;

"""
        create_sorted_couplings(coupling, N)
The functions creates the list of all possible couplings, sorts them and returns the list together with the J_{int} which is the sum over all couplings.
"""
function create_sorted_couplings(couplings, N)
    sorted_couplings = Vector{indexed_coupling}([]) #self interaction is zero so one coupling is left out
    index = 0
    for j = 1:N, i = 1:N
        if i===1 && j===1
            continue
        else
            dx = i-1
            dx =dx > N÷2 ? N - dx : dx
            dy = j-1
            dy = dy > N÷2 ? N - dy : dy
            J = couplings[dx+1,dy+1]
            ic = indexed_coupling(i-1,j-1,J)
            push!(sorted_couplings,ic)
        end
    end
    sort!(sorted_couplings, by = s -> s.J, rev = true)
    J_int = 0
    for coupling in sorted_couplings[end:-1:1]
        J_int += coupling.J
    end
    return sorted_couplings, J_int
end;


function perform_updates!(spins, L::Integer, number_of_updates::Integer, beta::Float64, integrated_coupling, sorted_couplings, rng)
    summation_steps = 0
    for i = 1:number_of_updates
        accept = false
        known = 0
        unknown = integrated_coupling
        index = 1

        #step 1:
        spin = rand(rng, 0:L^2-1) #pick random spin s_i
        x_i = 1+spin÷L #calculate its coordinates
        y_i = 1+spin%L
        s_i = spins[x_i,y_i] #retrieve its value

        #step 2:
        new_s_i = -s_i # For XY-spins a new random direction needs to be drawn
        ds = new_s_i - s_i 
        abs_ds = abs(ds) #

        #step 3:
        e_th = -log(rand(rng))/beta #calculate threshold energy for spin flip Eq.(5)


        for sc in sorted_couplings
            #step 4/5
            if known + unknown*abs_ds  < e_th #check for acceptance
                accept = true
                break 
            end
            if known - unknown*abs_ds > e_th #check for rejection
                break
            end
            
            #step 5
            summation_steps += 1

            #determine coordinates of s_j including PBCs
            J_ij = sc.J

            x_j = x_i + sc.dx
            x_j = x_j > L ? x_j - L : x_j

            y_j = y_i + sc.dy
            y_j = y_j > L ? y_j - L : y_j

            #refine bounds according to Eq.(10)            
            known -= ds * spins[x_j,y_j] * J_ij
            unknown -= J_ij
        end
        if accept == true
            spins[x_i,y_i] = new_s_i
        end
    end
    return summation_steps
end;

function main()       
    seed = 42
    L::Integer = 128 #linear lattice size
    sigma = 1.5
    beta::Float64 = 1/5.582 #critical temperature for this sigma
    num_bins = 10
    updates_per_bin = 1000*L^2 #perform 1000 sweeps per bin for error from binning analysis
    
    rng = Random.Xoshiro(seed)
    spins = ones(Int8, L, L) #initialize fully ordered start configuration    
    couplings = init_couplings_simple(L, sigma)
    sorted_couplings, J_int = create_sorted_couplings(couplings, L)    
    
    #equilibration
    perform_updates!(spins, L, updates_per_bin, beta, J_int, sorted_couplings, rng)

    #production
    num_updates = zeros(Int64, num_bins)
    for i = 1:num_bins
        print("step ", i,'/', num_bins, '\r')
        num_updates[i] = perform_updates!(spins, L, updates_per_bin, beta, J_int, sorted_couplings, rng)
    end

    #binning analysis
    num_updates = num_updates/updates_per_bin
    average = sum(num_updates)/num_bins
    print('\n',average, " +- ")
    std_error_mean = (sum((num_updates .- average).^2)/(num_bins - 1)/num_bins)^0.5
    println(std_error_mean)
end
main()

